Classification Accuracy Improvement for Neuromorphic Computing Systems with One-level Precision Synapses

Brain inspired neuromorphic computing has demonstrated remarkable advantages over traditional von Neumann architecture for its high energy efficiency and parallel data processing. However, the limited resolution of synaptic weights degrades system accuracy and thus impedes the use of neuromorphic systems. In this work, we propose three orthogonal methods to learn synapses with one-level precision, namely, distribution-aware quantization, quantization regularization and bias tuning, to make image classification accuracy comparable to the state-of-the-art. Experiments on both multi-layer perception and convolutional neural networks show that the accuracy drop can be well controlled within 0.19% (5.53%) for MNIST (CIFAR-10) database, compared to an ideal system without quantization.

==> figure/L1_L2_proposed_norm.m <==
x=-3:0.01:3;

y1=abs(x);

y2=0.5*x.^2;

y3 = zeros(size(x));
for i=1:601
    if x(i)>=-1 && x(i)<1
        y3(i)=abs(x(i));
    elseif x(i)<-2
        y3(i)=-x(i)-2;
    elseif x(i)>=-2 && x(i)<-1
        y3(i)=x(i)+2;
    elseif x(i)>=1 && x(i)<2
        y3(i)=-x(i)+2;
    else 
        y3(i)=x(i)-2;
    end
end

figure
plot(x,y1);
hold on;
plot(x,y2);
hold on;
plot(x,y3); 
hold off;

legend('l1-norm','l2-norm','proposed-norm');
    
 

